On construction of k-regular maps to Grassmannians via algebras of socle dimension two

A continuous map $\mathbb{C}^n\to Gr(\tau, N)$ is $k$-regular if the $\tau$-dimensional subspaces corresponding to images of any $k$ distinct points span a $\tau k$-dimensional space. For $\tau = 1$ this essentially recovers the classical notion of a $k$-regular map $\mathbb{C}^n\to \mathbb{C}^N$. We provide new examples of $k$-regular maps, both in the classical setting $\tau = 1$ and for $\tau\geq 2$, where these are the first examples known. Our methods come from algebraic geometry, following and generalizing Buczy\'{n}ski-Januszkiewicz-Jelisiejew-Micha{\l}ek. The key and highly nontrivial part of the argument is proving that certain loci of the Hilbert scheme of points have expected dimension. As an important side result, we prove irreducibility of the punctual Hilbert scheme of $k$ points on a threefold, for $k\leq 11$.

==> anc/Macaulay2computations.m2 <==
loadPackage("StronglyStableIdeals");
loadPackage("VersalDeformations", Reload=>true);

--- basic routines
posPart := series -> (sum select(terms series, x->(first degree x >= 0)));
strictlyPosPart := series -> (sum select(terms series, x->(first degree x >= 1)));
tangentSpace := I -> Hom(I, (ring I)^1/I);
hilbSeries := M -> numerator hilbertSeries(M, Reduce=>true);

evalAtOne := series -> (
    if ring series === ZZ then return series;
    return sub(series, {(ring series)_0 => 1});
);

----------------------------------------------------------
---- number of Hilbert functions for the introduction ----
----------------------------------------------------------
for d in 1..11 do (
    projRing := QQ[X_0 .. X_d];
    affRing := QQ[y_0 .. y_(d-1)];
    ssiset := stronglyStableIdeals(d, projRing);
    affinize := map(affRing, projRing, toList(y_0..y_(d-1))|{1});
    << "Degree " << d << endl;
    << "Number of Borel-fixed " << (#ssiset) << endl;
    numberOfBorelsWithLargePositiveTangents := (#for el in ssiset list (
        I := affinize(el);
        DI = ((evalAtOne posPart hilbSeries tangentSpace I) - (d-1)*(d - 1));
        if DI < 0 then continue;
        I
    ));
    << "Number of Borel-fixed with large positive tangents " << numberOfBorelsWithLargePositiveTangents << endl;
    hilbFuncNumber := #toList set for I in ssiset list hilbSeries affinize(I);
    << "Number of possible Hilbert functions " << hilbFuncNumber << endl;
--    << d << " number of possible Hilbert functions " << (#toList set for I in ssiset list hilbSeries sub(I, {X_d => 1})) << endl;
);
---------------------------------------------------------
---- number of Borel-fixed for the introduction ---------
---------------------------------------------------------
S = QQ[XX_0 .. XX_3]; -- 4 variables for P^3, as StronglyStableIdeals compute all Borel-fixed ideals in Hilb(P^3)
Saf = QQ[x_1 .. x_3]; -- local coordinates
aff = map(Saf, S, {x_1, x_2, x_3, 1});

for d in 1..11 do (
    ssiset := stronglyStableIdeals(d, S);
    << "Degree " << d << endl;
    << "Number of Borel-fixed " << (#ssiset) << endl;
    numberOfBorelsWithLargePositiveTangents := (#for el in ssiset list (
        I := aff(el);
        DI = ((evalAtOne posPart hilbSeries tangentSpace I) - 2*(d - 1));
        if DI < 0 then continue;
        I
    ));
    << "Number of Borel-fixed with large positive tangents " << numberOfBorelsWithLargePositiveTangents << endl;
    << "Number of possible Hilbert functions " << (#toList set for I in ssiset list hilbSeries aff(I)) << endl;
);

-------------------------------------------------
--------------- Proposition 3.1 -----------------
-------------------------------------------------
for d in 1..11 do (
    ssiset := stronglyStableIdeals(d, S);
    << "Degree " << d << " there are " << #ssiset << " ideals" << endl;
    for el in ssiset do (
        I = aff(el);
        assert(dim I == 0 and #(flatten entries basis(Saf^1/I)) == d);
        DI = ((evalAtOne posPart hilbSeries tangentSpace I) - 2*(d - 1));
        if DI >= 0 then (
            << "D(I) = " << DI << endl;
            print hilbSeries I;
            << "I = ideal (" << toString flatten entries mingens I << ")" << endl;
            );
        );
    );

-------------------------------------------------
----------------- Proposition 3.5 ---------------
-------------------------------------------------
QQ[y_1, y_2, y_3];

-- cases (ii) (iii) (v) (viii)
for i in 0..3 do (
    I = ideal(y_2^2, y_1*y_2, y_1^2, y_2*y_3^2, y_1*y_3^2, y_3^(4+i));
    I' = ideal fromDual(matrix{{y_1^2 + y_1*y_3, y_2*y_3, y_3^(3+i)}}, DividedPowers=>false);
    print hilbSeries I;
    assert(hilbSeries I' == hilbSeries I);
    print ((posPart hilbSeries tangentSpace I) - (posPart hilbSeries tangentSpace I')); -- equal to T^i
);

-- cases (iv) (vii)
for i in 0..1 do (
    I = ideal(y_1*y_3, y_1*y_2, y_1^2, y_2^2*y_3, y_2^3, y_2*y_3^3, y_3^(5+i));
    I' = ideal fromDual(matrix{{y_1^2 + y_2^2, y_2*y_3^2, y_3^(4+i)}}, DividedPowers=>false);
    print hilbSeries I;
    assert(hilbSeries I' == hilbSeries I);
    print ((posPart hilbSeries tangentSpace I) - (posPart hilbSeries tangentSpace I')); -- equal to 1+T^(i+1)
);

-- case (x)
I = ideal(y_2^2, y_1*y_2, y_1^2, y_2*y_3^3, y_1*y_3^3, y_3^5);
I' = ideal fromDual(matrix{{y_1*y_3^2 + y_2^2*y_3, y_2*y_3^2, y_3^4}}, DividedPowers=>false);
print hilbSeries I;
assert(hilbSeries I' == hilbSeries I);
print ((posPart hilbSeries tangentSpace I) - (posPart hilbSeries tangentSpace I')); -- equal to T

-- case (vi)
I = ideal(y_2^2, y_1*y_2, y_1^2, y_1*y_3^2, y_2*y_3^3, y_3^5);
I' = ideal fromDual(matrix{{y_1^2 + y_1*y_3, y_2*y_3^3 + y_3^4}}, DividedPowers=>false);
print hilbSeries I;
assert(hilbSeries I' == hilbSeries I);
print ((posPart hilbSeries tangentSpace I) - (posPart hilbSeries tangentSpace I')); -- equal to 2+2T

-- case (ix)
I = ideal(y_2^2, y_1*y_2, y_1^2, y_1*y_3^2, y_2*y_3^3, y_3^6);
I' = ideal fromDual(matrix{{y_1^2 + y_1*y_3, y_2*y_3^2, y_3^5}}, DividedPowers=>false);
print hilbSeries I';
assert(hilbSeries I' == hilbSeries I);
print ((posPart hilbSeries tangentSpace I) - (posPart hilbSeries tangentSpace I')); -- equal to 1+T^2

-- case (xi)
I = ideal(y_1*y_2, y_1^2, y_1*y_3^2, y_2^2*y_3, y_2^3, y_2*y_3^3, y_3^5);
print hilbSeries I;
print posPart hilbSeries tangentSpace I;


-------------------------------------------------
------------- Corollary 5.5 ---------------------
-------------------------------------------------
BoundWithoutQuadric = (n, b) -> (return (n-b)*b + binomial(b+2, 3) - 1 + binomial(n+2, 2) - (1+n+b));
BoundWithQuadric = (n, b) -> (return BoundWithoutQuadric(n, b-1) + binomial(n+1,2) - b - 1);
for n in 2..11 do
    for b in 1..n+1 do (
        if 2 + n + b > 12 then continue;
        if b > n then familySize = BoundWithQuadric(n, b) else familySize = max(BoundWithoutQuadric(n, b), BoundWithQuadric(n, b));
        expectedDimension = (n-1) * (n + b + 2 - 1);
        print(familySize, expectedDimension);
        if familySize > expectedDimension then print("Bound exceeded for (n, b) = ", n, b);
)

-------------------------------------------------
------------- Proposition 5.16 ------------------
-------------------------------------------------
QQ[y_1 .. y_4];
--- case 3.2(4)
I = ideal fromDual(matrix{{y_1^4, y_2^3 + y_3^3, y_4}}, DividedPowers=>false);
assert(evalAtOne strictlyPosPart hilbSeries tangentSpace I == 18);
I = ideal fromDual(matrix{{y_1^4, y_2^2*y_3, y_4}}, DividedPowers=>false);
assert(evalAtOne strictlyPosPart hilbSeries tangentSpace I == 18);
--- case l_1^4 + l_2^4, l_3^2
I = ideal fromDual(matrix{{y_1^4 + y_2^4, y_3^2, y_4}}, DividedPowers=>false);
assert(evalAtOne strictlyPosPart hilbSeries tangentSpace I == 14);
--- case l_1^3*l_2, l_3^2
I = ideal fromDual(matrix{{y_1^3*y_2, y_3^2, y_4}}, DividedPowers=>false);
assert(evalAtOne strictlyPosPart hilbSeries tangentSpace I == 14);
--- case l_1^4, l_2^3, l_3^2
I = ideal fromDual(matrix{{y_1^4, y_2^3, y_3^2, y_4}}, DividedPowers=>false);
assert(evalAtOne strictlyPosPart hilbSeries tangentSpace I == 18);
--- case l_1^4, l_2^3, l_3*l_4
I = ideal fromDual(matrix{{y_1^4, y_2^3, y_3*y_4}}, DividedPowers=>false);
assert(evalAtOne strictlyPosPart hilbSeries tangentSpace I == 17);

